Using the bayesmeta R package for Bayesian random-effects meta-regression

BACKGROUND: Random-effects meta-analysis within a hierarchical normal modeling framework is commonly implemented in a wide range of evidence synthesis applications. More general problems may even be tackled when considering meta-regression approaches that in addition allow for the inclusion of study-level covariables. METHODS: We describe the Bayesian meta-regression implementation provided in the bayesmeta R package including the choice of priors, and we illustrate its practical use. RESULTS: A wide range of example applications are given, such as binary and continuous covariables, subgroup analysis, indirect comparisons, and model selection. Example R code is provided. CONCLUSIONS: The bayesmeta package provides a flexible implementation. Due to the avoidance of MCMC methods, computations are fast and reproducible, facilitating quick sensitivity checks or large-scale simulation studies.

==> supplement/example-R-code.R <==
##############
# Sec. 3.1.1:

library("bayesmeta")
data("CrinsEtAl2014")
crins.es <- escalc(measure="OR",
                   ai=exp.AR.events,  n1i=exp.total,
                   ci=cont.AR.events, n2i=cont.total,
                   slab=publication, data=CrinsEtAl2014)

basil <- (crins.es$IL2RA == "basiliximab")
dacli <- (crins.es$IL2RA == "daclizumab")
X <- cbind("basiliximab" = as.numeric(basil),
           "daclizumab"  = as.numeric(dacli))
X

bmr01 <- bmr(y=crins.es$yi, 
             sigma=sqrt(crins.es$vi), X=X,
             tau.prior=function(t){dhalfnormal(t, s=0.5)})

bmr01 <- bmr(crins.es, X=X,
             tau.prior=function(t){dhalfnormal(t, s=0.5)})
bmr01

bmr01$qposterior(tau.p=0.99)

bmr01$qposterior(beta.p=0.99, which.beta=1)

forestplot(bmr01, xlab="log-OR")


##############
# Sec. 3.1.2:

bmr01$qpredict(p=0.5, x=c(-1,1))
bmr01$pred.interval(level=0.95, x=c(-1,1))

forestplot(bmr01, xlab="log-OR",
           X.mean=rbind("basiliximab"      = c( 1, 0),
                        "daclizumab"       = c( 0, 1),
                        "group difference" = c(-1, 1)))

bmr01$qpredict(p=c(0.025, 0.5, 0.975), 
               x=c(1,0), mean=FALSE)


##############
# Sec. 3.1.3:

X.alt <- model.matrix( ~ IL2RA, data=crins.es)
X.alt

bmr02 <- bmr(crins.es, X=X.alt,
             tau.prior=function(t){dhalfnormal(t, s=0.5)})

forestplot(bmr02, xlab="log-OR",
           X.mean=rbind("basiliximab"      = c(1, 0),
                        "daclizumab"       = c(1, 1),
                        "group difference" = c(0, 1)))

bmr03 <- bmr(crins.es,
             X=cbind("mean"       = rep(1,6),
                     "difference" = c(0.5, -0.5, 0.5,
                                      -0.5, -0.5, -0.5)),
             beta.prior.mean=c(0,0),
             beta.prior.sd=c(10,1),
             tau.prior=function(t){dhalfnormal(t, s=0.5)})
bmr04 <- bmr(crins.es, X=X,
             beta.prior.mean=c(0,0),
             beta.prior.cov=cbind(c(100.25, 99.75), 
                                  c(99.75, 100.25)),
             tau.prior=function(t){dhalfnormal(t, s=0.5)})

smry03 <- summary(bmr03, 
                  X.mean=rbind("basiliximab" = c(1, -0.5),
                               "daclizumab"  = c(1, +0.5),
                               "average"     = c(1, 0),
                               "difference"  = c(0, 1)))
smry04 <- summary(bmr04, 
                  X.mean=rbind("basiliximab" = c(1, 0),
                               "daclizumab"  = c(0, 1),
                               "average"     = c(0.5, 0.5),
                               "difference"  = c(-1, 1)))

smry03$X.mean
smry04$X.mean

smry03$mean[,c(2,5,6)]
smry04$mean[,c(2,5,6)]


##############
# Sec. 3.1.4:

bmr05 <- bmr(crins.es,
             tau.prior=function(t){dhalfnormal(t, s=0.5)})

bmr05$X

bma <- bayesmeta(crins.es,
                 tau.prior=function(t){dhalfnormal(t, s=0.5)})
cbind("bmr"       = bmr05$summary[,"intercept"],
      "bayesmeta" = bma$summary[,"mu"])

str(bmr05$support)
str(bma$support)

bmr01$summary[, "daclizumab", drop=FALSE]

basil <- (crins.es$IL2RA == "basiliximab")
dacli <- (crins.es$IL2RA == "daclizumab"))
bma.bas <- bayesmeta(crins.es[basil,],
                     tau.prior=function(t){dhalfnormal(t, s=0.5)})
bma.dac <- bayesmeta(crins.es[dacli,],
                     tau.prior=function(t){bma.bas$dposterior(tau=t)})
bma.dac$summary[, "mu", drop=FALSE]


############
# Sec. 3.2:

data("BucherEtAl1997")
es <- escalc(measure="OR",
             ai=events.A, n1i=total.A,
             ci=events.B, n2i=total.B,
             slab=study, data=BucherEtAl1997)

X <- cbind("TMP.DP" = rep(c(1,0, 1), c(8,5,9)),
           "AP.DP"  = rep(c(0,1,-1), c(8,5,9)))

bmr06 <- bmr(es, X=X)

bmr06.direct   <- bmr(es[1:8,], X=X[1:8,1])
bmr06.indirect <- bmr(es[9:22,], X=X[9:22,])


############
# Sec. 3.3:

data("NicholasEtAl2019")
head(NicholasEtAl2019)
es <- escalc(measure="PLO",
             xi=patients*(prog.percent/100), ni=patients,
             slab=study, data=NicholasEtAl2019)
head(es[,c(1,2,5,6)])

X <- cbind("intercept2000" = 1,
           "year" = (es$year-2000))
head(X)

bmr07 <- bmr(es, X=X)

forestplot(bmr07, xlab="log-odds",
           X.mean=rbind("intercept (2000)"   = c(1,  0),
                        "annual change"      = c(0,  1),
                        "change per decade"  = c(0, 10),
                        "mean 1990"          = c(1,-10),
                        "mean 2000"          = c(1,  0),
                        "mean 2010"          = c(1, 10),
                        "mean 2018"          = c(1, 18)),
           X.predict=rbind("prediction 2019" = c(1, 19)))

# specify corresponding "regressor matrix":
newx <- cbind(1, (1989:2019)-2000)
# compute credible intervals for the mean:
pred <- cbind("median"=bmr07$qpred(0.5, x=newx),
              bmr07$pred.interval(x=newx))
# compute prediction intervals:
map <- cbind("median"=bmr07$qpred(0.5, x=newx, mean=FALSE),
               bmr07$pred.interval(x=newx, mean=FALSE))
# show the 26 studies' point estimates and 95 percent CIs:
plot(es$year-2000, es$yi,
     xlim=range(newx[,2]), ylim=range(map),
     xlab="publication year - 2000",
     ylab="log-odds")
matlines(rbind(es$year, es$year) - 2000,
         rbind(es$yi - qnorm(0.975)*sqrt(es$vi), 
               es$yi + qnorm(0.975)*sqrt(es$vi)),
          col=1, lty=1)
# show trend lines (and 95 percent intervals):
matlines(newx[,2], map, col="blue", lty=c(1,2,2))
matlines(newx[,2], pred, col="red", lty=c(1,2,2))
legend("topright", pch=15, col=c("red","blue"), 
       c("mean","prediction"))


############
# Sec. 3.4:

data("RobergeEtAl2017")
es.fgr <- escalc(measure="OR",
                 ai=asp.FGR.events,  n1i=asp.FGR.total,
                 ci=cont.FGR.events, n2i=cont.FGR.total,
                 slab=study, data=RobergeEtAl2017,
                 subset=complete.cases(RobergeEtAl2017[,11:14]))

X01 <- model.matrix( ~ dose, data=es.fgr)
colnames(X01) <- c("intercept", "dose")
head(X01)
bmr08 <- bmr(es.fgr, X=X01)
bmr08$summary

X02 <- model.matrix( ~ -1 + onset + onset:dose,
                    data=es.fgr)
colnames(X02) <- c("intEarly", "intLate", 
                   "doseEarly", "doseLate")
head(X02)

bmr09 <- bmr(es.fgr, X=X02)
bmr09$summary[,1:3]
bmr09$summary[,4:5]

# derive predictions from the model;
# specify corresponding "regressor matrices":
newx.early <- cbind(1, 0, seq(50, 150, by=5), 0)
newx.late  <- cbind(0, 1, 0, seq(50, 150, by=5))
# compute predicted medians 
# and 95 percent intervals: 
pred.early <- cbind("median"=bmr09$qpred(0.5, x=newx.early),
                    bmr09$pred.interval(x=newx.early))
pred.late <- cbind("median"=bmr09$qpred(0.5, x=newx.late),
                   bmr09$pred.interval(x=newx.late))
# draw "bubble plot": 
plot(es.fgr$dose, es.fgr$yi, 
     cex=1/sqrt(es.fgr$vi),
     col=c("blue","red")[as.numeric(es.fgr$onset)],
     xlab="dose (mg)", ylab="log-OR (FGR)")
legend("topright", col=c("blue","red"), 
       c("early onset", "late onset"), pch=1)
# add predictions to bubble plot:
matlines(newx.early[,3], pred.early, 
         col="blue", lty=c(1,2,2))
matlines(newx.late[,4], pred.late,
         col="red", lty=c(1,2,2))


############
# Sec. 3.5:

# load data:
CinarEtAl2021 <- read.csv("CinarEtAl2021.csv")
# convert effect sizes:
effsize <- escalc(measure="ROM", yi=yi, vi=vi, 
                  data=CinarEtAl2021)
head(effsize)
# figure out possible models (factor combinations):
models <- expand.grid("FUN"  = c(FALSE,TRUE), 
                      "FP"   = c(FALSE,TRUE),
                      "FN"   = c(FALSE,TRUE),
                      "STER" = c(FALSE,TRUE))
models <- as.matrix(models)
rownames(models) <- LETTERS[1:16]
# generate list of 16 regressor matrices:
Xlist <- vector(nrow(models), mode="list")
names(Xlist) <- rownames(models)
for (i in 1:nrow(models)) {
  Xlist[[i]] <- matrix(rep(1, nrow(CinarEtAl2021)),
                       ncol=1, dimnames=list(NULL, "intercept"))
  if (any(models[i,])) {
    Xlist[[i]] <- cbind(Xlist[[i]], 
                        as.matrix(CinarEtAl2021[,1:4])[,models[i,]])
    colnames(Xlist[[i]]) <- c("intercept", colnames(models)[models[i,]])
  }
}
# perform 16 regression analyses:
bmrlist <- vector(nrow(models), mode="list")
names(bmrlist) <- rownames(models)
for (i in 1:nrow(models)) {
  bmrlist[[i]] <- bmr(effsize, X=Xlist[[i]],
                      tau.prior=function(t){dhalfnormal(t, 0.5)},
                      beta.prior.mean=rep(0, ncol(Xlist[[i]])),
                      beta.prior.sd=c(10, rep(2.82, ncol(Xlist[[i]])-1)))
}

# specify model prior probabilities:
priorprob <- rep(1/16, 16)
# assemble marginal likelihoods
margi <- sapply(bmrlist, function(x){x$marginal.likelihood})
# determine posterior model probabilities: 
prob <- (priorprob*margi)/sum(priorprob*margi)

